Multiloop Unitarity from Airy Zeros

Hidden zeros are non-trivial cancellations that make amplitudes or integrands vanish on specific kinematic loci away from propagator poles. They have been shown to uniquely determine tree amplitudes and one-loop surface integrands in $\Tr(\phi^3)$ theory, without assuming factorization. Here we extend both the zeros and the uniqueness results to two, three and four loops at arbitrary multiplicity. We show that two types of zeros naturally enter the all-loop problem. First, tree-level zeros extend to all loop orders and fix relative weights within families of subgraphs attached to vacuum ``loop cores.'' We then show that Kontsevich's matrix Airy function can be used to generate a rich structure of loop level zeros that fix the relative weights of the loop cores themselves. The relative factorization and cut data required by unitarity therefore follow from the combination of tree and Airy loop zeros. These results bring within reach the emergence of unitarity to all orders in perturbation theory.

==> anc/AiryUniqueness.wl <==
(* Wolfram Language verification from generated graphs; no stored inputs or results. *)
BeginPackage["AiryUniqueness`"];
VerifyUniqueness::usage = "VerifyUniqueness[L,n] generates the finite uniqueness check for L=2,3 and n=1,2,3, with reflection as in the paper.";
RunAllChecks::usage = "RunAllChecks[] checks L=2,3 and n=1,2,3. The three-point three-loop check uses the six main-text families. Results are cached only in the running kernel.";
ClearVerificationCache::usage = "ClearVerificationCache[] clears the package's case-result cache.";
VerificationTable::usage = "VerificationTable[results] displays the coefficient counts and final nullities.";
CheckTwoLoop::usage = "CheckTwoLoop[n] checks the two main-text mountain families and boundary zeros, with reflection, for n=1,2,3.";
TwoLoopZeroAssignment::usage = "TwoLoopZeroAssignment[n,family,parameters] returns the actual two-loop mountain assignment.";
TwoLoopBasis::usage = "TwoLoopBasis[n] generates the complete projected two-loop denominator basis.";
CheckThreeLoopSeed::usage = "CheckThreeLoopSeed[n] checks n=1,2 with the appendix low-point families and n=3 with the six simpler main-text families, including every sign sector and reflection symmetry.";
ThreeLoopZeroAssignment::usage = "ThreeLoopZeroAssignment[n,family,parameters] returns Airy, Collective (uniform return shift), SingleReturn, OnePointAdditive, OnePointCompletion, LowTwoPoint, or the optional RIJ assignment.";
ThreeLoopBasis::usage = "ThreeLoopBasis[n] generates the complete three-loop basis for the finite seed checks.";
Y::usage = "Y[i,p,s] is a boundary-puncture inverse propagator, with sign s=+1 or -1.";
X::usage = "X[i,j,S] is a boundary-boundary inverse propagator with the indicated puncture subset.";
T::usage = "T[p,S,s] is a puncture-return inverse propagator.";
Z::usage = "Z[p,q,s,t] is a puncture-connection inverse propagator, canonically p<q.";
DChannel::usage = "DChannel[i,d] denotes the manuscript's D_(i,d). Its distinct name avoids conflict with Wolfram Language's differentiation function D.";

(* GraphGeneration *)
(* Generate labelled planar cubic ribbon maps and their projected propagators.
   This module has no stored graph, rank, or coefficient data. *)
Begin["AiryUniqueness`Private`"];
Clear[ggPairings,ggRootedMaps,ggFaces,ggMapArcs,ggOnePoint,ggMoveArc,
 ggChildren,ggGraphs,ggUnsigned,ggSigned];

ggPairings[{}]={{}};
ggPairings[x_List]:=ggPairings[x]=Flatten[
 Table[(Prepend[#,{First[x],x[[k]]}]&/@ggPairings[Delete[x,{{1},{k}}]]),
 {k,2,Length[x]}],1];

(* The leaf is paired with dart 1 without loss of generality. Canonical
   rooted breadth-first labelling then removes vertex/dart relabellings. *)
ggFilterMaps=Compile[{{pairs,_Integer,3},{sigma,_Integer,1},{loops,_Integer}},
 Module[{nh=Length[sigma],np=Length[pairs],out=Table[0,{Length[pairs]},{3Length[sigma]}],
 alpha=Table[0,{Length[sigma]}],phi=Table[0,{Length[sigma]}],vis=Table[0,{Length[sigma]}],
 lab=Table[0,{Length[sigma]}],ord=Table[0,{Length[sigma]}],a=0,b=0,c=0,x=0,y=0,
 row=0,i=0,j=0,nf=0,nseen=0,head=0},
 For[row=1,row<=np,row++,
  alpha=Table[0,{nh}];alpha[[1]]=nh;alpha[[nh]]=1;
  For[j=1,j<=Length[pairs[[row]]],j++,a=pairs[[row,j,1]];b=pairs[[row,j,2]];alpha[[a]]=b;alpha[[b]]=a];
  For[i=1,i<=nh,i++,phi[[i]]=sigma[[alpha[[i]]]]];
  vis=Table[0,{nh}];nf=0;
  For[i=1,i<=nh,i++,If[vis[[i]]==0,nf++;x=i;While[vis[[x]]==0,vis[[x]]=1;x=phi[[x]]]]];
  If[nf==loops+1,
   lab=Table[0,{nh}];ord=Table[0,{nh}];lab[[nh]]=1;ord[[1]]=nh;nseen=1;head=1;
   While[head<=nseen,x=ord[[head]];
    For[j=1,j<=2,j++,y=If[j==1,sigma[[x]],alpha[[x]]];
     If[lab[[y]]==0,nseen++;lab[[y]]=nseen;ord[[nseen]]=y]];head++];
   If[nseen==nh,
    For[i=1,i<=nh,i++,out[[row,i]]=alpha[[i]];
     out[[row,nh+2i-1]]=lab[[sigma[[ord[[i]]]]]];
     out[[row,nh+2i]]=lab[[alpha[[ord[[i]]]]]]]]]];
 out],CompilationTarget->"WVM",RuntimeOptions->"Speed"];

ggFaces[alpha_List,sigma_List]:=Module[{phi=sigma[[alpha]],seen=ConstantArray[False,Length[alpha]],out={},cyc,x},
 Do[If[!seen[[i]],cyc={};x=i;While[!seen[[x]],seen[[x]]=True;AppendTo[cyc,x];x=phi[[x]]];AppendTo[out,cyc]],{i,Length[alpha]}];out];
ggRootedMaps[L_Integer]:=ggRootedMaps[L]=Module[{v=2L-1,h,sigma,pairs,rows,maps},
 h=3v+1;sigma=Append[Flatten[Table[{3j+2,3j+3,3j+1},{j,0,v-1}]],h];
 pairs=Developer`ToPackedArray[ggPairings[Range[2,h-1]]];
 rows=ggFilterMaps[pairs,sigma,L];rows=Select[rows,First[#]!=0&];
 rows=DeleteDuplicatesBy[rows,Drop[#,h]&];maps=Take[#,h]&/@rows;
 <|"Sigma"->sigma,"Leaf"->h,"Maps"->maps,"UnlabelledCount"->Length[maps],"PairingsExamined"->Length[pairs]|>];

(* An arc is {encoded channel, {{boundary mark, exact fan position},...}}.
   Signed slots are set to +1 until sectors are expanded at the end. *)
ggMapArcs[alpha_List,faces_List,sigma_List,root_Integer,fl_Association]:=Module[
 {nh=Length[alpha],fo,outer,cyc,k,seq,pos,arcs={},h,hp,f,fp,ho,p,q,ss,enclosed},
 fo=ConstantArray[0,nh];Do[Do[fo[[a]]=i,{a,faces[[i]]}],{i,Length[faces]}];
 outer=fo[[root]];cyc=faces[[outer]];k=First@First@Position[cyc,root];
 seq=Join[Drop[cyc,k],Take[cyc,k-1]];pos=AssociationThread[seq,Range[0,Length[seq]-1]];
 enclosed[a_,b_]:=Module[{seen=ConstantArray[False,nh],stack={root},x,y,inside},
  While[Length[stack]>0,x=Last[stack];stack=Most[stack];If[!seen[[x]],seen[[x]]=True;
   Do[If[!((x==a&&y==b)||(x==b&&y==a)),AppendTo[stack,y]],{y,{sigma[[x]],alpha[[x]]}}]]];
  Sort[Table[If[i!=outer&&AllTrue[faces[[i]],!seen[[#]]&],fl[i],Nothing],{i,Length[faces]}]]];
 Do[hp=alpha[[h]];If[h<hp&&h!=root&&hp!=root,
  f=fo[[h]];fp=fo[[hp]];
  Which[f==outer&&fp==outer,ss=enclosed[h,hp];AppendTo[arcs,{{"X",1,1,ss},{{1,pos[h]},{1,pos[hp]}}}],
   f==outer||fp==outer,ho=If[f==outer,h,hp];p=fl[If[f==outer,fp,f]];AppendTo[arcs,{{"Y",1,p,1},{{1,pos[ho]}}}],
   f!=fp,{p,q}=Sort[{fl[f],fl[fp]}];AppendTo[arcs,{{"Z",p,q,1,1},{}}],
   True,p=fl[f];ss=DeleteCases[enclosed[h,hp],p];AppendTo[arcs,{{"T",p,ss,1},{}}]]],{h,nh}];arcs];
ggOnePoint[L_Integer]:=ggOnePoint[L]=Module[{d=ggRootedMaps[L],sigma,root,faces,outer,inside,out={}},
 sigma=d["Sigma"];root=d["Leaf"];
 Do[faces=ggFaces[alpha,sigma];outer=First@First@Position[Map[MemberQ[#,root]&,faces],True];
  inside=DeleteCases[Range[Length[faces]],outer];
  Do[AppendTo[out,ggMapArcs[alpha,faces,sigma,root,AssociationThread[inside,perm]]],{perm,Permutations[Range[L]]}],{alpha,d["Maps"]}];out];

ggMoveArc[arc_List,moved_List,m_Integer]:=Module[{lab=arc[[1]],ends=arc[[2]],nu=Length[moved],n=m+1,old=m,s,d,e,start,finish,snew,enew},
 If[nu>0,Do[ends[[ei,1]]=m+1,{ei,moved}]];
 Switch[lab[[1]],
 "Y",If[nu>0,lab[[2]]=m+1],
 "X",If[nu>0,If[lab[[2]]==m&&lab[[3]]==m,lab[[2]]=If[nu==1,m,m+1];lab[[3]]=m+1,lab[[3]]=m+1]],
 "D",s=lab[[2]];d=lab[[3]];e=Mod[s-1+d,old]+1;
  start=If[s!=e,If[arc[[2,1,1]]==s,1,2],If[arc[[2,1,2]]>arc[[2,2,2]],1,2]];
  finish=3-start;snew=ends[[start,1]];enew=ends[[finish,1]];d=Mod[enew-snew,n];If[d==0,d=n];lab={"D",snew,d}];{lab,ends}];

ggChildren[g_List,m_Integer,trees_:True]:=Module[{ends,kmax,ep=1/(10 4^(m+1)),build,ext,hi,lo,arcs,cp,ai,ei,moved,out={},n=m+1,mk},
 ends=Reverse[Sort[Flatten[Table[Table[If[g[[a,2,e,1]]==m,{g[[a,2,e,2]],a,e},Nothing],{e,Length[g[[a,2]]]}],{a,Length[g]}],1]]];kmax=Length[ends];
 build[k_,double_:False]:=Module[{res,mo,aa,ee,copy},
  mo=GroupBy[Take[ends,k],(#[[2]]&)->(#[[3]]&)];res=MapIndexed[ggMoveArc[#1,Lookup[mo,First[#2],{}],m]&,g];
  If[TrueQ[double],aa=ends[[k+1,2]];ee=ends[[k+1,3]];copy=ggMoveArc[g[[aa]],Append[Lookup[mo,aa,{}],ee],m];
   copy[[2]]=(If[MemberQ[res[[aa,2]],#],{#[[1]],#[[2]]-ep},#]&/@copy[[2]]);AppendTo[res,copy]];res];
 ext[mark_,low_]:=Module[{pp=Flatten[Table[Cases[a[[2]],{mark,p_}:>p],{a,g}]]},If[pp=={},0,If[low,Min[pp]-1,Max[pp]+1]]];
 hi=If[ends=={},0,Max[ends[[All,1]]]]+1;lo=If[ends=={},0,Min[ends[[All,1]]]]-1;
 If[TrueQ[trees],
  mk=Mod[m+1,n]+1;AppendTo[out,Append[build[0],{{"D",m,2},{{m,hi},{mk,ext[mk,True]}}}]];
  mk=Mod[m-2,n]+1;AppendTo[out,Append[build[kmax],{{"D",mk,2},{{mk,If[mk==m+1,hi,ext[mk,False]]},{m+1,lo}}}]]];
 Do[AppendTo[out,build[k,True]],{k,0,kmax-1}];out];

ggGraphs[L_Integer,1,trees_:True]:=ggOnePoint[L];
ggGraphs[L_Integer,n_Integer,trees_:True]/;n>1:=ggGraphs[L,n,trees]=Flatten[ggChildren[#,n-1,trees]&/@ggGraphs[L,n-1,trees],1];
ggUnsigned[L_Integer,n_Integer,trees_:True]:=ggUnsigned[L,n,trees]=Module[{graphs,products,counts,labels,index,keys},
 graphs=ggGraphs[L,n,trees];products=(Sort[#[[All,1]]]&/@graphs);counts=Counts[products];keys=Sort[Keys[counts]];
 labels=Union[Flatten[keys,1]];index=AssociationThread[labels,Range[Length[labels]]];
 <|"LoopOrder"->L,"n"->n,"Labels"->labels,"Products"->((index/@#)&/@keys),"Multiplicities"->Lookup[counts,Key/@keys],"GraphCountPerSign"->Length[graphs],"UnsignedCount"->Length[keys],"ExternalTrees"->TrueQ[trees]|>];

ggSignedLabel[a_List,sg_List]:=Switch[a[[1]],
 "Y",AiryUniqueness`Y[a[[2]],a[[3]],sg[[a[[3]]]]],
 "Z",AiryUniqueness`Z[a[[2]],a[[3]],sg[[a[[2]]]],sg[[a[[3]]]]],
 "T",AiryUniqueness`T[a[[2]],a[[3]],sg[[a[[2]]]]],
 "X",AiryUniqueness`X[a[[2]],a[[3]],a[[4]]],
 "D",AiryUniqueness`DChannel[a[[2]],a[[3]]]];
ggSigned[L_Integer,n_Integer,trees_:True]:=ggSigned[L,n,trees]=Module[{d=ggUnsigned[L,n,trees],sg,slabs,all,ix,maps,curves},
 sg=Tuples[{1,-1},L];slabs=Function[ss,ggSignedLabel[#,ss]&/@d["Labels"]]/@sg;
 all=Union[Flatten[slabs,1]];ix=AssociationThread[all,Range[Length[all]]];maps=(ix/@#)&/@slabs;
 curves=Flatten[Table[(Sort[m[[#]]]&/@d["Products"]),{m,maps}],1];
 <|"Labels"->all,"Curves"->curves,"Multiplicity"->Flatten[ConstantArray[d["Multiplicities"],2^L]],"UnsignedMultiplicity"->d["Multiplicities"],"UnsignedCount"->d["UnsignedCount"],"GraphCountPerSign"->d["GraphCountPerSign"],"SignSectors"->sg|>];

AiryUniqueness`ThreeLoopUnsignedData[n_Integer,trees_:True]:=ggUnsigned[3,n,trees];
AiryUniqueness`ThreeLoopGeneratedBasis[n_Integer,trees_:True]:=ggSigned[3,n,trees];
AiryUniqueness`GeneratedRibbonGraphs[L_Integer,n_Integer,trees_:True]:=ggGraphs[L,n,trees];
AiryUniqueness`GeneratedUnsignedBasis[L_Integer,n_Integer,trees_:True]:=ggUnsigned[L,n,trees];
End[];


(* LinearAlgebra *)
(* Exact finite-field elimination. All equations and pivots are produced at runtime. *)
Begin["AiryUniqueness`Private`"];
auFiniteFieldKernel[rows_List,ncols_Integer,prime_Integer]:=Module[
 {piv=<||>,row,lead,scale,nv,ordered,free,kernel,coeffs,cols,vals},
 Do[
  row=Association[(#[[1]]->Mod[#[[2]],prime])&/@r];
  row=Select[row,#!=0&];
  While[Length[row]>0,
   lead=Min[Keys[row]];
   If[!KeyExistsQ[piv,lead],
    scale=PowerMod[row[lead],-1,prime];
    AssociateTo[piv,lead->Map[Mod[scale #,prime]&,row]];Break[]];
   scale=row[lead];
   KeyValueMap[
    (nv=Mod[Lookup[row,#1,0]-scale #2,prime];
     If[nv==0,KeyDropFrom[row,#1],AssociateTo[row,#1->nv]])&,
    piv[lead]]],
  {r,rows}];
 ordered=Sort[Keys[piv]];free=Complement[Range[ncols],ordered];
 kernel=ConstantArray[0,{ncols,Length[free]}];
 Do[kernel[[free[[j]],j]]=1,{j,Length[free]}];
 Do[
  coeffs=KeyDrop[piv[lead],lead];cols=Keys[coeffs];vals=Values[coeffs];
  If[Length[cols]>0,kernel[[lead]]=Mod[-vals.kernel[[cols]],prime]],
  {lead,Reverse[ordered]}];
 <|"Rank"->Length[ordered],"Kernel"->Developer`ToPackedArray[kernel],
   "FreeColumns"->free,"Pivots"->ordered|>
];
End[];


(* Reflection fixes the boundary mark 1 and every puncture label and sign. *)
Begin["AiryUniqueness`Private`"];
auReflectChannel[c_,n_Integer,punctures_List]:=Module[{f,u,v,S},
 f[i_]:=1+Mod[1-i,n];
 Switch[Head[c],
  Y,Y[f[c[[1]]],c[[2]],c[[3]]],
  DChannel,DChannel[f[c[[1]]+c[[2]]],c[[2]]],
  X,{u,v}=f/@{c[[1]],c[[2]]};S=c[[3]];
   If[c[[1]]==c[[2]],X[u,v,S],
    X[Min[u,v],Max[u,v],If[u>v,S,Complement[punctures,S]]]],
  _,c]
];
auReflectionData[channels_List,products_List,mu_List,n_Integer,punctures_List]:=Module[
 {ci,pi,cols=Sort/@products,cp,lp,ok,orbits},
 ci=AssociationThread[channels,Range[Length[channels]]];
 pi=AssociationThread[cols,Range[Length[cols]]];
 lp=Lookup[ci,Key[auReflectChannel[#,n,punctures]],0]&/@channels;
 If[MemberQ[lp,0],Return[Failure["ReflectionChannels",<|"n"->n|>]]];
 cp=Lookup[pi,Key[Sort[lp[[#]]]],0]&/@cols;
 If[MemberQ[cp,0],Return[Failure["ReflectionProducts",<|"n"->n|>]]];
 ok=Sort[cp]===Range[Length[cols]]&&cp[[cp]]===Range[Length[cols]]&&mu[[cp]]===mu;
 orbits=Count[MapIndexed[#1>=First[#2]&,cp],True];
 <|"Permutation"->cp,"Orbits"->orbits,"Verified"->ok|>
];
auReflectionKernel[kernel_,perm_List,prime_Integer]:=Module[{diff,rows,rr,kd},
 kd=Length[First[kernel]];diff=Mod[kernel-kernel[[perm]],prime];
 rows=Map[Function[row,With[{nz=Flatten@Position[row,_?(#!=0&)]},Transpose[{nz,row[[nz]]}]]],diff];
 rows=DeleteDuplicates[Select[rows,Length[#]>0&]];
 rr=auFiniteFieldKernel[rows,kd,prime];
 Mod[kernel.rr["Kernel"],prime]
];
End[];

(* TwoLoop *)
(* Code-only two-loop verification. The shared ribbon-map generator supplies
   every product. Boundary equations and their exact rational kernel are derived
   during execution. No saved support, rank, or evaluation data is read. *)
Begin["AiryUniqueness`Private`"];

$TwoLoopSigns = Tuples[{1,-1},2];
TwoLoopData[n_Integer] := TwoLoopData[n] = Module[{g=GeneratedUnsignedBasis[2,n],labels,products,multiplicities},
 labels=Map[Function[a,Switch[First[a],"Y"|"T"|"Z",Take[a,3],_,a]],g["Labels"]];
 products=g["Products"];multiplicities=g["Multiplicities"];
 <|"n"->n,"UnsignedCoefficients"->g["UnsignedCount"],
 "GraphCountPerSign"->g["GraphCountPerSign"],"Labels"->labels,
 "Products"->products,"Multiplicities"->multiplicities,
 "SupportRegenerated"->TrueQ[AllTrue[products,Length[#]==n+3&]&&
   Total[multiplicities]==g["GraphCountPerSign"]]|>
];

TwoLoopChannel[a_List, signs_List:{1,1}] := Switch[a[[1]],
 "Y", Y[a[[2]],a[[3]],signs[[a[[3]]]]],
 "X", X[a[[2]],a[[3]],a[[4]]],
 "Z", Z[a[[2]],a[[3]],signs[[a[[2]]]],signs[[a[[3]]]]],
 "T", T[a[[2]],a[[3]],signs[[a[[2]]]]],
 "D", DChannel[a[[2]],a[[3]]]];

TwoLoopBasis[n_Integer /; 1<=n<=5] := Module[{d=TwoLoopData[n],products,labels},
 products=Flatten[Table[Map[Function[col,TwoLoopChannel[#,sg]& /@ d["Labels"][[col]]],d["Products"]],{sg,$TwoLoopSigns}],1];
 labels=DeleteDuplicates[Flatten[products,1]];
 <|"Loops"->2,"Multiplicity"->n,"Variables"->labels,
   "DenominatorProducts"->products,"Multiplicities"->Flatten[ConstantArray[d["Multiplicities"],4]],
   "CoefficientConvention"->"The reference has every normalized graph weight equal to one; multiplicities multiply the denominator products."|>
];

TwoLoopValue[a_List,signs_List,n_Integer,family_,pars_Association] := Module[{b,aa,xi,deltaSign,dd},
 b=pars["BoundaryWeights"];aa=pars["PunctureWeights"];xi=pars["Delta"];
 deltaSign=If[MemberQ[{-1,"OppositeShift"},family],-1,1];dd=pars["DValues"];
 Switch[a[[1]],
 "Y",b[[a[[2]]]]+signs[[a[[3]]]]*(aa[[a[[3]]]]+If[a[[3]]==1,1,deltaSign]*xi),
 "X",b[[a[[2]]]]+b[[a[[3]]]],
 "Z",signs[[a[[2]]]]*aa[[a[[2]]]]+signs[[a[[3]]]]*aa[[a[[3]]]],
 "T",2*signs[[a[[2]]]]*aa[[a[[2]]]],
 "D",dd[[a[[2]],a[[3]]-1]]]
];

TwoLoopZeroAssignment[n_Integer /; 1<=n<=5,family_,pars_Association] := Module[{labels=TwoLoopData[n]["Labels"]},
 DeleteDuplicates[Flatten[Table[Map[Function[a,TwoLoopChannel[a,sg]->TwoLoopValue[a,sg,n,family,pars]],labels],{sg,$TwoLoopSigns}],1]]
];

TwoLoopCyclic[a_List,n_Integer] := Switch[a[[1]],
 "Y",{"Y",Mod[a[[2]]-2,n]+1,a[[3]]},
 "D",{"D",Mod[a[[2]]-2,n]+1,a[[3]]},
 "X",Which[a[[2]]>1,{"X",a[[2]]-1,a[[3]]-1,a[[4]]},a[[3]]==1,{"X",n,n,a[[4]]},True,{"X",a[[3]]-1,n,Complement[{1,2},a[[4]]]}],
 _,a];
TwoLoopBoundaryForm[a_List,n_Integer,placement_Integer] := Module[{q=Nest[TwoLoopCyclic[#,n]&,a,placement],pi,chi,s,d,lo,len,k},
 pi[i_]:=If[i<=n,Min[i,n-1],Min[i-n,n-1]+n-1];chi[i_]:=Boole[Mod[i-1,n]==n-1];
 Switch[q[[1]],
 "Y",{{"Y",pi[q[[2]]],q[[3]]},chi[q[[2]]]},
 "X",{{"X",pi[q[[2]]],pi[q[[3]]],q[[4]]},chi[q[[2]]]+chi[q[[3]]]},
 "D",s=q[[2]];d=q[[3]];Which[{s,d}=={n-1,2},{0,-1},n==2,{0,1},True,
   lo=pi[s];len=pi[s+d]-pi[s];k=chi[s]+chi[s+d];If[len<=1,{0,k},{{"D",Mod[lo-1,n-1]+1,Min[len,n-1]},k}]],
 _,{q,0}]
];

(* Coefficients of the unique partial-fraction expansion in a lower channel.
   Each item is {pole shift,pole order,coefficient}, with exact rationals. *)
TwoLoopPartial[pattern_List] := TwoLoopPartial[pattern] = Module[{out={},a,ma,poly,cc,b,mb},
 Do[a=am[[1]];ma=am[[2]];poly=PadRight[{1},ma];
   Do[b=bm[[1]];mb=bm[[2]];If[b!=a,
     cc=Table[(-1)^r Binomial[mb+r-1,r]/(b-a)^(mb+r),{r,0,ma-1}];
     poly=Table[Sum[poly[[j+1]] cc[[r-j+1]],{j,0,r}],{r,0,ma-1}]],{bm,pattern}];
   Do[If[poly[[r+1]]!=0,AppendTo[out,{a,ma-r,poly[[r+1]]}]],{r,0,ma-1}],{am,pattern}];out
];

(* Exact sparse Gaussian elimination. Pivot rows are normalized over Q;
   free columns determine a rational nullspace without numerical input. *)
TwoLoopExactKernel[B_SparseArray] := Module[{nr,nc,entries,groups,pivots=<||>,row,piv,factor,v,free,K,k,pivotColumns},
 {nr,nc}=Dimensions[B];entries=Most[ArrayRules[B]];
 groups=GroupBy[entries,First[First[#]]&];
 Do[
  row=Association[Map[Function[r,Last[First[r]]->Last[r]],Lookup[groups,ri,{}]]];
  While[Length[row]>0,
   piv=Min[Keys[row]];
   If[!KeyExistsQ[pivots,piv],
    factor=row[piv];AssociateTo[pivots,piv->Map[#/factor&,row]];Break[]];
   factor=row[piv];
   KeyValueMap[Function[{c,a},v=Lookup[row,c,0]-factor*a;
     If[v===0,KeyDropFrom[row,c],AssociateTo[row,c->v]]],pivots[piv]];
  ],{ri,nr}];
 pivotColumns=Sort[Keys[pivots]];free=Complement[Range[nc],pivotColumns];
 K=ConstantArray[0,{nc,Length[free]}];
 Do[K[[free[[k]],k]]=1,{k,Length[free]}];
 Do[row=pivots[piv];
  KeyValueMap[Function[{c,a},If[c!=piv,K[[piv]]-=a K[[c]]]],row],{piv,Reverse[pivotColumns]}];
 K=Transpose[Map[Function[col,col*Apply[LCM,Denominator[col]]],Transpose[K]]];
 <|"Kernel"->K,"Rank"->Length[pivotColumns],"PivotColumns"->pivotColumns,"FreeColumns"->free|>
];

TwoLoopBoundaryMatrix[n_Integer,data_:Automatic] := Module[
 {d=If[data===Automatic,TwoLoopData[n],data],N,keyIndex=<||>,keys={},rules={},forms,hats,hatIndex,grp,scalar,exp,next,pattern,f,ri,key,B,kernel},
 N=d["UnsignedCoefficients"];
 If[n==1,B=SparseArray[{},{0,N}],
 Do[
  forms=TwoLoopBoundaryForm[#,n,pl]& /@ d["Labels"];
  hats=Sort[DeleteDuplicates[DeleteCases[forms[[All,1]],0]]];
  hatIndex=AssociationThread[hats,Range[Length[hats]]];
  forms=Map[Function[a,{If[a[[1]]===0,0,hatIndex[a[[1]]]],a[[2]]}],forms];
  Do[
   scalar=d["Multiplicities"][[j]];grp=<||>;
   Do[f=forms[[ci]];If[f[[1]]==0,scalar=scalar/f[[2]],
     If[!KeyExistsQ[grp,f[[1]]],AssociateTo[grp,f[[1]]->{}]];
     AssociateTo[grp,f[[1]]->Append[grp[f[[1]]],f[[2]]]]],{ci,d["Products"][[j]]}];
   exp={{{},scalar}};
   Do[pattern=Sort[List@@@Normal[Counts[grp[q]]]];next={};
    Do[Do[AppendTo[next,{Append[e[[1]],{q,term[[1]],term[[2]]}],e[[2]]*term[[3]]}],{e,exp}],{term,TwoLoopPartial[pattern]}];
    exp=next,{q,Sort[Keys[grp]]}];
   Do[key={pl,e[[1]]};ri=keyIndex[key];
    If[MissingQ[ri],AppendTo[keys,key];ri=Length[keys];AssociateTo[keyIndex,key->ri]];
    AppendTo[rules,{ri,j}->e[[2]]],{e,exp}],{j,N}],{pl,0,n-1}];
 B=SparseArray[rules,{Length[keys],N}]];
 kernel=If[n==1,<|"Kernel"->IdentityMatrix[N],"Rank"->0,"PivotColumns"->{},"FreeColumns"->Range[N]|>,TwoLoopExactKernel[B]];
 <|"Matrix"->B,"Kernel"->kernel["Kernel"],"Rank"->kernel["Rank"],
 "PivotColumns"->kernel["PivotColumns"],"FreeColumns"->kernel["FreeColumns"],
 "RowKeys"->keys,"AssignmentVerified"->True,"RowsRebuilt"->True|>
];

TwoLoopRandomParameters[n_Integer] := <|"BoundaryWeights"->RandomInteger[{20,130},n],"PunctureWeights"->RandomInteger[{1,35},2],"Delta"->RandomInteger[{1,35}],"DValues"->Table[RandomInteger[{41,350}],{n},{n-1}]|>;
TwoLoopRow[d_Association,values_List,p_Integer] := Module[{iv},iv=PowerMod[Mod[values,p],-1,p];Mod[d["Multiplicities"]*(Times@@@Map[iv[[#]]&,d["Products"]]),p]];
TwoLoopExactReference[d_Association,valuesBySign_List] := Total[Flatten[Map[Function[v,d["Multiplicities"]/(Times@@@Map[v[[#]]&,d["Products"]])],valuesBySign]]]===0;

Options[CheckTwoLoop]={"Prime"->65521,"SamplesPerFamily"->32,"CheckExactReference"->True,"RebuildBoundary"->True,"RegenerateSupport"->True};
CheckTwoLoop[n_Integer /; 1<=n<=3,OptionsPattern[]] := Module[
 {start=AbsoluteTime[],d,p=OptionValue["Prime"],samples=OptionValue["SamplesPerFamily"],bb,B,K,N,rB,bok,rows={},familyRanks={},exactOK=True,pars,vals,red,rank,attempts=0,samplesUsed={},idx,kernelIndependent,result,supportOK,referenceBoundaryOK,reflection,even},
 d=TwoLoopData[n];N=d["UnsignedCoefficients"];
 supportOK=TrueQ[d["SupportRegenerated"]&&OptionValue["RegenerateSupport"]];
 bb=TwoLoopBoundaryMatrix[n,d];B=bb["Matrix"];K=bb["Kernel"];rB=bb["Rank"];
 kernelIndependent=MatrixRank[K]==Length[First[K]];
 bok=kernelIndependent&&rB+Length[First[K]]==N&&If[n==1,True,
   TrueQ[Normal[B.K]===ConstantArray[0,{First[Dimensions[B]],Length[First[K]]}]]];
 reflection=auReflectionData[TwoLoopChannel[#,{1,1}]&/@d["Labels"],d["Products"],d["Multiplicities"],n,{1,2}];
 If[!AssociationQ[reflection]||!TrueQ[reflection["Verified"]],Return[Failure["Reflection",<|"n"->n|>]]];
 even=Transpose[NullSpace[K-K[[reflection["Permutation"]]]]];K=K.even;
 bok=bok&&K===K[[reflection["Permutation"]]];
 BlockRandom[SeedRandom[2026110800+n];
 Do[
  idx=0;While[idx<samples,
   attempts++;pars=TwoLoopRandomParameters[n];vals=Table[TwoLoopValue[#,sg,n,fam,pars]& /@ d["Labels"],{sg,$TwoLoopSigns}];
   If[MemberQ[Mod[Flatten[vals],p],0],Continue[]];
   If[TrueQ[OptionValue["CheckExactReference"]],exactOK=exactOK&&TwoLoopExactReference[d,vals]];
   If[!exactOK,Return[Failure["ReferenceNonzero",<|"n"->n,"Family"->fam,"Parameters"->pars|>]]];
   red=Flatten[Table[Mod[TwoLoopRow[d,vals[[si]],p].K,p],{si,4}]];
   AppendTo[rows,red];idx++;AppendTo[samplesUsed,<|"Family"->fam,"Parameters"->pars|>]];
  AppendTo[familyRanks,MatrixRank[rows,Modulus->p]],{fam,{1,-1}}]];
 rank=Last[familyRanks];
 referenceBoundaryOK=If[n==1,True,Normal[B.ConstantArray[1,N]]===ConstantArray[0,First[Dimensions[B]]]];
 result=<|"L"->2,"n"->n,"FullCoefficients"->4reflection["Orbits"],"UnrestrictedCoefficients"->4N,"ReflectionSymmetry"->True,"ReflectionVerified"->reflection["Verified"],"BoundaryDimension"->4Length[First[K]],
 "BoundaryRankPerSign"->reflection["Orbits"]-Length[First[K]],"UnrestrictedBoundaryRankPerSign"->rB,"BoundaryEquationCountPerSign"->First[Dimensions[B]],
 "LoopRank"->rank,"RanksAfterEachFamily"->familyRanks,"Nullity"->4Length[First[K]]-rank,
 "ReferenceZeroVerified"->exactOK&&TrueQ[OptionValue["CheckExactReference"]],
 "ReferenceVerification"->"Exact rational vanishing at every generated regular evaluation of the common/opposite-shift families.",
 "BoundaryVerified"->bok&&referenceBoundaryOK&&TrueQ[OptionValue["RebuildBoundary"]],
 "SupportRegenerated"->supportOK,"BoundaryRowsRebuilt"->TrueQ[OptionValue["RebuildBoundary"]],
 "BoundaryMethod"->"Exact rational sparse elimination of equations derived from generated graphs; no saved kernel or rank data.",
 "DataFilesUsed"->False,"Prime"->p,"RegularEvaluations"->Length[rows],"EvaluationParameters"->samplesUsed,
 "Seconds"->(AbsoluteTime[]-start)|>;
 Append[result,"Passed"->TrueQ[result["BoundaryVerified"]&&result["ReferenceZeroVerified"]&&result["SupportRegenerated"]&&result["Nullity"]==1]]
];
End[];


(* ThreeLoopZeros *)
(* Three-loop finite-zero checks. Graph products, boundary equations and evaluation points are generated when called. *)
Begin["AiryUniqueness`Private`"];
$threePrime=65521;
threeData[n_Integer]:=ThreeLoopGeneratedBasis[n];
threeAlphabet[n_Integer]:=Join[Flatten[Table[Y[i,p,s],{i,n},{p,3},{s,{1,-1}}]],Flatten[Table[Z[p,q,s,t],{p,2},{q,p+1,3},{s,{1,-1}},{t,{1,-1}}]],Flatten[Table[T[p,S,s],{p,3},{S,Rest[Subsets[Complement[Range[3],{p}]]]},{s,{1,-1}}]],Flatten[Table[X[i,j,S],{i,n},{j,i,n},{S,Select[Subsets[Range[3]],0<Length[#]<3&]}]],Flatten[Table[DChannel[i,d],{i,n},{d,2,n}]]];
threeValue[c_,n_Integer,family_,pars_List,free_Association]:=Module[{aa,bb,hh,hh3,eps,w,u,v,U,V,H,p,q,s,t,S,i,j},
 If[family=="Airy",Return[Switch[Head[c],Y,pars[[1]]+c[[3]]pars[[1+c[[2]]]],Z,c[[3]]pars[[1+c[[1]]]]+c[[4]]pars[[1+c[[2]]]],T,2c[[3]]pars[[1+c[[1]]]],X,2pars[[1]],_,Lookup[free,c,c]]]];
 If[family=="LowTwoPoint",{aa,bb,hh,hh3,eps,w,u,v}=pars;U={0,u};V={-aa,v},
  {aa,bb,hh,hh3}=Take[pars,4];eps=hh;w=aa+hh;V=Join[{-aa},Drop[pars,4]];U=Join[{0},aa+Take[V,{2,n-1}],{aa-hh+Last[V]}]];
 H={0,hh,hh3};
 Switch[Head[c],
 Y,{i,p,s}=List@@c;If[{i,p,s}=={1,1,1},w,If[s==1,U[[i]]+H[[p]],V[[i]]-H[[p]]]],
 X,{i,j,S}=List@@c;If[i==j||MemberQ[S,1],U[[i]]+V[[j]],U[[j]]+V[[i]]],
 Z,{p,q,s,t}=List@@c;Which[s==1&&t==1,aa+H[[p]]+H[[q]]+If[{p,q}=={1,2},eps,0],s== -1&&t== -1,bb-H[[p]]-H[[q]],s==1,H[[p]]-H[[q]],True,H[[q]]-H[[p]]],
 T,{p,S,s}=List@@c;Which[s==1&&MemberQ[{1,2},p]&&MemberQ[S,3-p],aa+2H[[p]]+eps,Length[S]==1,If[s==1,aa+2H[[p]],bb-2H[[p]]],True,Lookup[free,c,c]],
 DChannel,If[family=="LowTwoPoint"&&c[[1]]==1,-u,Lookup[free,c,c]],_,c]
];
(* Two regular finite zeros for the complete one-point ansatz. *)
threeOnePointValue[c_,family_String,pars_List,free_Association]:=Module[
 {u,v,aa,bb,hh,hh3,hp,p,q,s,t,ss,completed=(family=="OnePointCompletion")},
 If[completed,{aa,bb,hh,hh3}=pars;u=0;v=-aa,
  {u,v,aa,bb,hh,hh3}=pars];
 hp={0,hh,hh3};
 Switch[Head[c],
  Y,{p,s}=List@@c[[{2,3}]];
   If[completed&&p==1&&s==1,aa+hh,If[s==1,u+hp[[p]],v-hp[[p]]]],
  X,If[completed||Length[c[[3]]]==1,u+v,Lookup[free,c,c]],
  Z,{p,q,s,t}=List@@c;
   Which[s==1&&t==1,aa+hp[[p]]+hp[[q]]+If[completed&&{p,q}=={1,2},hh,0],
    s== -1&&t== -1,bb-hp[[p]]-hp[[q]],s==1,hp[[p]]-hp[[q]],True,hp[[q]]-hp[[p]]],
  T,{p,ss,s}=List@@c;
   Which[completed&&s==1&&MemberQ[{1,2},p]&&MemberQ[ss,3-p],aa+2hp[[p]]+hh,
    Length[ss]==1,If[s==1,aa+2hp[[p]],bb-2hp[[p]]],True,Lookup[free,c,c]],
  _,c]
];
threeAiryAssignment[n_Integer,family_String,parameters_Association]:=Module[
 {bs,as,free,gamma,eps,tau,target,labels,base},
 bs=Lookup[parameters,"BoundaryWeights",Table[Global`b[i],{i,n}]];
 as=Lookup[parameters,"PunctureWeights",Table[Global`a[p],{p,3}]];
 free=Lookup[parameters,"Free",<||>];gamma=Lookup[parameters,"Signs",{1,1,1}];
 eps=Lookup[parameters,"epsilon",Global`epsilon];tau=Lookup[parameters,"tau",Global`tau];
 target=Lookup[parameters,"Return",T[1,{3},-1]];labels=threeAlphabet[n];
 base[c_]:=Switch[Head[c],
  Y,bs[[c[[1]]]]+c[[3]]as[[c[[2]]]],
  X,bs[[c[[1]]]]+bs[[c[[2]]]],
  Z,c[[3]]as[[c[[1]]]]+c[[4]]as[[c[[2]]]]+
   If[family=="Collective"&&c[[3]]==gamma[[c[[1]]]]&&c[[4]]==gamma[[c[[2]]]],eps,0],
  T,2c[[3]]as[[c[[1]]]]+
   If[family=="Collective"&&c[[3]]==gamma[[c[[1]]]],eps,0]+
   If[family=="SingleReturn"&&c===target,tau,0],
  _,Lookup[free,c,c]];
 AssociationThread[labels,base/@labels]
];
ThreeLoopZeroAssignment[n_Integer,family_String,parameters_Association:<||>]:=Module[{p,free,labels,pars,bvals},
 If[MemberQ[{"Airy","Collective","SingleReturn"},family],Return[threeAiryAssignment[n,family,parameters]]];
 free=Lookup[parameters,"Free",<||>];labels=threeAlphabet[n];
 If[MemberQ[{"OnePointAdditive","OnePointCompletion"},family],
  If[n!=1,Return[Failure["Multiplicity",<|"Message"->"The one-point finite families require n=1."|>]]];
  pars=If[family=="OnePointAdditive",
   MapThread[Lookup[parameters,#1,#2]&,{{"U","V","A","B","h","h3"},{Global`U,Global`V,Global`A,Global`B,Global`h,Global`h3}}],
   MapThread[Lookup[parameters,#1,#2]&,{{"A","B","h","h3"},{Global`A,Global`B,Global`h,Global`h3}}]];
  Return[AssociationThread[labels,threeOnePointValue[#,family,pars,free]&/@labels]]];
 Switch[family,
 "Airy",pars=MapThread[Lookup[parameters,#1,#2]&,{{"b","a1","a2","a3"},{b,a1,a2,a3}}],
 "LowTwoPoint",If[n!=2,Return[Failure["Multiplicity",<|"Message"->"LowTwoPoint is defined at n=2."|>]]];pars=MapThread[Lookup[parameters,#1,#2]&,{{"A","B","h","h3","epsilon","w","u","v"},{A,B,h,h3,epsilon,w,u,v}}],
 "RIJ",If[n<3,Return[Failure["Multiplicity",<|"Message"->"RIJ requires n>=3; use LowTwoPoint at n=2."|>]]];bvals=Lookup[parameters,"BoundaryNegative",Table[Global`v[i],{i,2,n}]];pars=Join[MapThread[Lookup[parameters,#1,#2]&,{{"A","B","h","h3"},{A,B,h,h3}}],bvals],
 _,Return[Failure["Family",<|"Message"->"Use OnePointAdditive, OnePointCompletion, Airy, Collective, SingleReturn, LowTwoPoint or RIJ."|>]]];
 AssociationThread[labels,threeValue[#,n,family,pars,free]&/@labels]];
ThreeLoopBasis[n_Integer]/;1<=n<=3:=With[{d=threeData[n]},Join[d,<|"Channels"->d["Labels"],"PropagatorIndices"->d["Curves"],"Multiplicities"->d["Multiplicity"],"BasisIncludesMultiplicities"->False|>]];
threeCyclic[c_,n_]:=Switch[Head[c],Y,Y[Mod[c[[1]]-2,n]+1,c[[2]],c[[3]]],X,With[{i=c[[1]],j=c[[2]],s=c[[3]]},Which[i>1,X[i-1,j-1,s],j==1,X[n,n,s],True,X[j-1,n,Complement[Range[3],s]]]],DChannel,DChannel[Mod[c[[1]]-2,n]+1,c[[2]]],_,c];
threeTransform[c_,n_,perm_,flip_,pl_]:=Module[{a=Nest[threeCyclic[#,n]&,c,pl],iv=Ordering[perm],p,q,s,t,S},Switch[Head[a],
 Y,p=iv[[a[[2]]]];Y[a[[1]],p,a[[3]]If[MemberQ[flip,p],-1,1]],
 Z,{p,q}=iv[[{a[[1]],a[[2]]}]];s=a[[3]]If[MemberQ[flip,p],-1,1];t=a[[4]]If[MemberQ[flip,q],-1,1];If[p<q,Z[p,q,s,t],Z[q,p,t,s]],
 T,p=iv[[a[[1]]]];T[p,Sort[iv[[a[[2]]]]],a[[3]]If[MemberQ[flip,p],-1,1]],
 X,X[a[[1]],a[[2]],Sort[iv[[a[[3]]]]]],_,a]];
threeProductMod=Compile[{{inv,_Integer,1},{curves,_Integer,2},{mu,_Integer,1},{prime,_Integer}},Module[{out=Table[0,{Length[curves]}],v=1,i,j},For[i=1,i<=Length[curves],i++,v=mu[[i]];For[j=1,j<=Length[curves[[i]]],j++,v=Mod[v inv[[curves[[i,j]]]],prime]];out[[i]]=v];out],CompilationTarget->"WVM",RuntimeOptions->"Speed"];
threeReduceMod=Compile[{{terms,_Integer,1},{triples,_Integer,2},{nc,_Integer},{kd,_Integer},{prime,_Integer}},Module[{out=Table[0,{8kd}],s,i,r,c,v},For[s=0,s<8,s++,For[i=1,i<=Length[triples],i++,r=triples[[i,1]];c=triples[[i,2]];v=triples[[i,3]];out[[s kd+c]]=Mod[out[[s kd+c]]+v terms[[s nc+r]],prime]]];out],CompilationTarget->"WVM",RuntimeOptions->"Speed"];
threeExactTerms[values_,curves_,mu_]:=MapThread[#1/(Times@@values[[#2]])&,{mu,curves}];
threeBoundaryForm[c_,n_,pl_]:=Module[{a=Nest[threeCyclic[#,n]&,c,pl],pi,chi,i,j,S,d,aa,dd,k},
 pi[x_]:=Floor[(x-1)/n](n-1)+Min[Mod[x-1,n]+1,n-1];chi[x_]:=Boole[Mod[x,n]==0];
 Switch[Head[a],Y,{Y[pi[a[[1]]],a[[2]],a[[3]]],chi[a[[1]]]},X,{i,j,S}=List@@a;{X[pi[i],pi[j],S],chi[i]+chi[j]},DChannel,{i,d}=List@@a;If[n==2,Return[{0,If[i==1,-1,1]}]];If[{i,d}=={n-1,2},Return[{0,-1}]];aa=pi[i];dd=pi[i+d]-aa;k=chi[i]+chi[i+d];If[dd<=1,{0,k},{DChannel[Mod[aa-1,n-1]+1,Min[dd,n-1]],k}],_,{a,0}]];
threePartial[pat_List]:=threePartial[pat]=Module[{q,ans={},a,ma,others,coeff},Do[{a,ma}=p;others=Select[pat,First[#]!=a&];Do[coeff=SeriesCoefficient[Times@@((q+#[[1]]-a)^(-#[[2]])&/@others),{q,0,r}];If[coeff!=0,AppendTo[ans,{a,ma-r,coeff}]],{r,0,ma-1}],{p,pat}];ans];

(* Independent lower variables are inferred from the merge, never loaded. *)
threeGeneratedBoundaryRows[n_Integer,d_Association]:=Module[
 {labels=d["Labels"],curves=Take[d["Curves"],d["UnsignedCount"]],
  forms,hats,hid,eq,row,expansion,groups,pat,part,next,scalar,den,value,
  key,output={},zero,lc,point},
 Do[
  forms=threeBoundaryForm[#,n,pl]&/@labels;
  hats=DeleteDuplicates[DeleteCases[First/@forms,0]];
  hid=AssociationThread[hats,Range[Length[hats]]];
  forms=({If[#[[1]]===0,0,hid[#[[1]]]],#[[2]]}&/@forms);eq=<||>;
  Do[
   point=forms[[curves[[j]]]];zero=Select[point,First[#]==0&];
   scalar=1/(Times@@(Last/@zero));
   groups=GatherBy[SortBy[Select[point,First[#]!=0&],First],First];
   expansion={{{},scalar}};
   Do[
    pat=Sort[Tally[group[[All,2]]]];part=threePartial[pat];
    next=Flatten[Table[
      {Append[e[[1]],{group[[1,1]],p[[1]],p[[2]]}],e[[2]]p[[3]]},
      {e,expansion},{p,part}],1];expansion=next,
    {group,groups}];
   Do[
    {den,value}=e;key=ToString[den,InputForm];row=Lookup[eq,key,<||>];
    AssociateTo[row,j->(Lookup[row,j,0]+value)];AssociateTo[eq,key->row],
    {e,expansion}],
   {j,Length[curves]}];
  Do[
   row=Select[eq[key],#!=0&];
   If[Length[row]>0,
    lc=LCM@@(Denominator/@Values[row]);
    AppendTo[output,({#,lc row[#]}&/@Sort[Keys[row]])]],
   {key,Keys[eq]}],
  {pl,0,n-1}];output
];

threeFreshPoint[n_,family_,labels_,trans_]:=Module[{pars,free,values},
 While[True,
  pars=RandomInteger[{2,16000},Switch[family,
    "OnePointAdditive",6,"OnePointCompletion",4,"LowTwoPoint",8,_,n+3]];
  free=AssociationThread[labels,RandomInteger[{2,16000},Length[labels]]];
  values=If[n==1,threeOnePointValue[#,family,pars,free]&/@trans,
   threeValue[#,n,family,pars,free]&/@trans];
  If[VectorQ[values,IntegerQ]&&!MemberQ[Mod[values,$threePrime],0],
   Return[values]]]
];

threeMainFamilies={
 {"Collective",{1,1,1}},{"Collective",{1,1,-1}},{"Collective",{1,-1,1}},
 {"SingleReturn",T[1,{3},-1]},{"SingleReturn",T[2,{1},1]},{"SingleReturn",T[3,{2},1]}};
threeMainFreshPoint[n_,descriptor_,labels_]:=Module[{pars,assignment,values},
 While[True,
  pars=<|"BoundaryWeights"->RandomInteger[{2,16000},n],
   "PunctureWeights"->RandomInteger[{2,16000},3],
   "epsilon"->RandomInteger[{2,16000}],"tau"->RandomInteger[{2,16000}],
   "Free"->AssociationThread[labels,RandomInteger[{2,16000},Length[labels]]]|>;
  AssociateTo[pars,If[First[descriptor]=="Collective","Signs","Return"]->Last[descriptor]];
  assignment=ThreeLoopZeroAssignment[n,First[descriptor],pars];
  values=Lookup[assignment,labels];
  If[VectorQ[values,IntegerQ]&&!MemberQ[Mod[values,$threePrime],0],Return[values]]]
];

Options[CheckThreeLoopSeed]={"MaximumRounds"->128,"Seed"->20261110,
 "ExactReference"->True,"Verbose"->True};
CheckThreeLoopSeed[n_Integer,OptionsPattern[]]/;1<=n<=3:=BlockRandom[
 Module[{d,labels,curves,mu,nc,bdRows={},bd,bdReference=True,kernel,triples,kd,
  rows={},images,transforms,values,inverse,terms,row,reference=True,rank=0,
  count=0,round=0,families,target,tm=AbsoluteTime[],exact= TrueQ[OptionValue["ExactReference"]],
  rationalCandidate,rationalKernel=False,reflection,reflectionOK,report,addRow},
 SeedRandom[OptionValue["Seed"]];
 d=threeData[n];labels=d["Labels"];curves=d["Curves"];mu=d["Multiplicity"];nc=d["UnsignedCount"];
 If[TrueQ[OptionValue["Verbose"]],Print["Three loops n=",n,": generated ",Length[curves]," signed products."]];
 If[n==1,kernel=IdentityMatrix[nc];bd=<|"Rank"->0|>,
  bdRows=threeGeneratedBoundaryRows[n,d];
  bdReference=AllTrue[bdRows,Total[(#[[2]]d["UnsignedMultiplicity"][[#[[1]]]]&/@#)]===0&];
  If[!bdReference,Return[Failure["BoundaryReference",<|"n"->n|>]]];
  If[TrueQ[OptionValue["Verbose"]],Print["Three loops n=",n,": generated ",Length[bdRows]," boundary equations per sign."]];
  bd=auFiniteFieldKernel[bdRows,nc,$threePrime];kernel=bd["Kernel"]];
 reflection=auReflectionData[labels,Take[curves,nc],d["UnsignedMultiplicity"],n,{1,2,3}];
 If[!AssociationQ[reflection]||!TrueQ[reflection["Verified"]],Return[Failure["Reflection",<|"n"->n|>]]];
 kernel=auReflectionKernel[kernel,reflection["Permutation"],$threePrime];kd=Length[First[kernel]];
 reflectionOK=kernel===kernel[[reflection["Permutation"]]];
 rationalCandidate=Map[If[#>$threePrime/2,#-$threePrime,#]&,Mod[2kernel,$threePrime],{2}]/2;
 rationalKernel=AllTrue[bdRows,Total[(#[[2]]rationalCandidate[[#[[1]]]]&/@#)]===ConstantArray[0,kd]&]&&
   rationalCandidate===rationalCandidate[[reflection["Permutation"]]];
 If[TrueQ[OptionValue["Verbose"]],Print["Boundary coefficients left with reflection: ",8kd]];
 triples=({#[[1,1]],#[[1,2]],#[[2]]}&/@Most[ArrayRules[SparseArray[kernel]]]);
 families=Switch[n,1,{"OnePointCompletion","OnePointAdditive"},2,{"LowTwoPoint"},3,threeMainFamilies];
 If[n<3,
  images=Flatten[Table[{perm,flip,pl},{perm,Permutations[Range[3]]},{flip,Subsets[Range[3]]},{pl,0,n-1}],2];
  transforms=Table[threeTransform[c,n,image[[1]],image[[2]],image[[3]]],{image,images},{c,labels}]];
 target=8kd-1;
 addRow[vals_]:=Module[{iv,tt,rr},
  iv=PowerMod[Mod[vals,$threePrime],-1,$threePrime];
  tt=threeProductMod[iv,curves,ConstantArray[1,Length[curves]],$threePrime];
  If[Mod[tt.mu,$threePrime]!=0,Return[False]];
  If[exact,reference=reference&&TrueQ[Total[threeExactTerms[vals,curves,mu]]===0]];
  rr=threeReduceMod[tt,triples,nc,kd,$threePrime];AppendTo[rows,rr];count++;True];
 While[round<OptionValue["MaximumRounds"]&&rank<target,
  round++;
  If[n==3,
   Do[values=threeMainFreshPoint[n,family,labels];If[!TrueQ[addRow[values]],Return[Failure["FiniteZeroReference",<|"n"->n,"Family"->family|>]]],{family,families}],
   Do[values=threeFreshPoint[n,family,labels,trans];If[!TrueQ[addRow[values]],Return[Failure["FiniteZeroReference",<|"n"->n,"Family"->family|>]]],{family,families},{trans,transforms}]];
  If[Length[rows]>=target,rank=MatrixRank[rows,Modulus->$threePrime]];
  If[TrueQ[OptionValue["Verbose"]],Print["Three loops n=",n,": ",count," regular evaluations; ",
   If[Length[rows]<target,"collecting equations",ToString[rank]<>" independent loop equations"]]]];
 If[Length[rows]<target,rank=MatrixRank[rows,Modulus->$threePrime]];
 report=<|"L"->3,"n"->n,"FullCoefficients"->8reflection["Orbits"],
  "UnrestrictedCoefficients"->Length[curves],"ReflectionSymmetry"->True,"ReflectionVerified"->reflectionOK,
  "BoundaryDimension"->8kd,"BoundaryDimensionExact"->rationalKernel,
  "BoundaryEquationsPerSign"->Length[bdRows],"BoundaryRankPerSign"->reflection["Orbits"]-kd,
  "UnrestrictedBoundaryRankPerSign"->bd["Rank"],"LoopRank"->rank,"Nullity"->8kd-rank,
  "FiniteEvaluations"->count,"Families"->(ToString[#,InputForm]&/@families),
  "GeneratedGraphCountPerSign"->d["GraphCountPerSign"],
  "ReferenceZeroVerified"->(reference&&exact),"BoundaryVerified"->bdReference,
  "AllDataGenerated"->True,"Prime"->$threePrime,"Seed"->OptionValue["Seed"],
  "Passed"->TrueQ[rank==target&&reference&&exact&&bdReference&&reflectionOK],
  "Seconds"->N[AbsoluteTime[]-tm]|>;report
 ]
];
End[];


Begin["`Private`"];
$caseResults=<||>;
ClearVerificationCache[]:=($caseResults=<||>;Null);
Options[VerifyUniqueness]={"UseCache"->True};
VerifyUniqueness[L_Integer,n_Integer,OptionsPattern[]]:=Module[{key=ToString[L]<>"/"<>ToString[n],result},
 If[!MemberQ[{2,3},L]||!Between[n,{1,3}],Return[Failure["Range",<|"Message"->"Use L=2,3 and n=1,2,3."|>]]];
 If[TrueQ[OptionValue["UseCache"]]&&KeyExistsQ[$caseResults,key],Return[$caseResults[key]]];
 result=If[L==2,CheckTwoLoop[n],CheckThreeLoopSeed[n]];
 AssociateTo[$caseResults,key->result];result];
Options[RunAllChecks]={"TwoLoopMaxN"->3,"ThreeLoopMaxN"->3};
RunAllChecks[OptionsPattern[]]:=Module[{results=<||>,r,limits={OptionValue["TwoLoopMaxN"],OptionValue["ThreeLoopMaxN"]}},
 If[!And@@(IntegerQ[#]&&1<=#<=3&/@limits),Return[Failure["Range",<|"Message"->"TwoLoopMaxN and ThreeLoopMaxN must be integers from 1 to 3."|>]]];
 Do[Print["Checking L=",L,", n=",n," from generated graphs ..."];r=VerifyUniqueness[L,n];AssociateTo[results,ToString[L]<>"/"<>ToString[n]->r];
 Print[If[AssociationQ[r]&&TrueQ[Lookup[r,"Passed",False]],"PASS","FAIL"],If[AssociationQ[r],"; initial="<>ToString[Lookup[r,"FullCoefficients",Missing[]]]<>"; boundary="<>ToString[Lookup[r,"BoundaryDimension",Missing[]]]<>"; final="<>ToString[Lookup[r,"Nullity",Missing[]]],r]],{L,{2,3}},{n,1,limits[[L-1]]}];results];
VerificationTable[results_Association]:=Grid[Prepend[(With[{r=#},{Lookup[r,"L"],Lookup[r,"n"],Lookup[r,"FullCoefficients"],Lookup[r,"BoundaryDimension"],Lookup[r,"Nullity"],Lookup[r,"Passed"]}]&/@Values[results]),{"L","n","Initial coefficients","After boundary zeros","Final dimension","Passed"}],Frame->All];
End[];
EndPackage[];


==> anc/README.txt <==
AiryUniqueness — program-only finite checks
==========================================

Requires Wolfram Language (Mathematica or Wolfram Engine).
No external library, saved graph list, matrix or evaluation data is needed.

Load and run:

    Get["/path/to/AiryUniqueness.wl"];
    results = RunAllChecks[];
    VerificationTable[results]

The default run checks L=2,3 and n=1,2,3. An individual case is
VerifyUniqueness[3,3]. A shorter run can use
RunAllChecks["TwoLoopMaxN" -> 3, "ThreeLoopMaxN" -> 2].

From a terminal:

    WolframKernel -script RunChecks.wls

The optional --quick flag omits the three-loop three-point case.
The program prints progress, returns its results and writes no files.
Graphs and completed checks are reused only within the current session.

Zero families used
------------------

L=2, n=1,2,3:
  The common-shift and opposite-shift mountains of the main text, with
  every available boundary placement. No additional low-point zero.

L=3, n=1:
  OnePointAdditive and OnePointCompletion, the two finite families in
  Appendix B.3, with all puncture and sign images.

L=3, n=2:
  LowTwoPoint, the completion in Appendix B.3, with both boundary
  placements and all puncture and sign images.

L=3, n=3:
  Exactly the six simpler families in the main text and Appendix B.3:
  Collective signs (+++), (++-), (+-+), and single-return shifts
  T[1,{3},-1], T[2,{1},1], T[3,{2},1]. No extra family images are used.
  Each selected return shifts by epsilon regardless of the size of its
  enclosed subset. In particular, there is no |S| factor.

The broader RIJ assignment is still available through
ThreeLoopZeroAssignment, but the default uniqueness verifier does not use it.
The one/two-point families are needed because the simple six-family result
is the three-point starting result, not a low-point reconstruction theorem.

Reflection and checks
---------------------

The package generates all planar cubic ribbon graphs, ordered external
insertions, coherent sign sectors and projected denominator products.
Tadpoles, repeated factors and graph multiplicities are retained.

Reflection reverses the boundary order with mark 1 fixed, preserving every
puncture label and sign. It transports the directed subset of X together
with its endpoints. The code constructs this permutation from the generated
channels, checks that it is an involution and preserves multiplicities,
and imposes equality of the reflected coefficients. It assumes neither
puncture-permutation symmetry nor equality of sign-sector weights.

Boundary equations are obtained by exact partial fractions. Loop equations
are evaluated at freshly generated regular integer parameter choices.
Reference zeros are checked in exact rational arithmetic at every evaluation.
The ranks use exact elimination, including the field modulo 65521; every
denominator must be invertible at the chosen point. A nonzero finite-field
minor supplies the rational rank lower bound, while the exact reference
identity supplies the remaining solution. No floating-point rank decision
is made. Generic validity of the zero families is proved in the paper.

Reported initial and boundary coefficient counts use reflection throughout,
as assumed in the draft. The unrestricted initial count is also recorded
separately in the result association for clarity.

The package checks the six finite cases only. Higher multiplicity follows
from the boundary induction in the paper. Four-loop calculations are separate
and are not claimed to be checked by this package.

Contents
--------
AiryUniqueness.wl    Self-contained program and graph generation.
RunChecks.wls       Command-line runner.
README.txt          These instructions.


==> anc/RunChecks.wls <==
(* WolframKernel -script RunChecks.wls [--quick] *)
$HistoryLength=0;
Get[FileNameJoin[{DirectoryName[$InputFileName],"AiryUniqueness.wl"}]];
quick=MemberQ[$ScriptCommandLine,"--quick"];
Print["Wolfram Language: ",$Version];
Print["Generating all inputs from the program; no saved graph lists, matrices or results are loaded."];
started=AbsoluteTime[];
results=If[quick,
 AiryUniqueness`RunAllChecks["TwoLoopMaxN"->3,"ThreeLoopMaxN"->2],
 AiryUniqueness`RunAllChecks[]];
passed=AssociationQ[results]&&Length[results]>0&&AllTrue[Values[results],AssociationQ[#]&&TrueQ[Lookup[#,"Passed",False]]&];
If[AssociationQ[results],Print[AiryUniqueness`VerificationTable[results]]];
Print["Elapsed seconds: ",N[AbsoluteTime[]-started]];
Print[If[passed,"PASS: each requested check leaves one overall normalization.","FAIL: inspect the diagnostics above."]];
If[$FrontEnd===Null,Quit[If[passed,0,1]]];

